23, 381, 6242, 103268, 1743183, ...: Hilbert series for CP-violating operators in SMEFT

We introduce a systematic method to classify the Standard Model Effective Field Theory (SMEFT) operators based on their CP properties with the Hilbert series techniques. Our method makes it possible to enumerate operators violating CP symmetry in a few seconds. We present the complete classification of dimension eight operators under CP transformation, and the number of CP-odd or CP-violating operators are listed up to dimension 14. We also provide a companion code in FORM that allows anybody to reproduce our results.

==> anc/header_files/HilbertSeries.h <==
#procedure counting

**************************************************************************
*	This procedure counts the number of CP-even/odd operators in the Local
*	expression HilbertCP
*	- First make a copy of the expression in HilbertCounting
*	- drop all symbols in this expression
*	- store the number of operators in the dollar variable `$number'
*	- Print the result together with the specified mass dimension
*	- Drop the expression HilbertCounting as it became obsolete.
**************************************************************************
	Local HilbertCounting = HilbertCP;
	.sort

	Hide HilbertCP;
	dropsymbols;
	.sort

	#$number = HilbertCounting;
	#write "Number of operators at mass dimension `massDim' is `$number'."
	.sort

	Drop HilbertCounting;
	.sort

	Unhide HilbertCP;
	.sort
#endprocedure


#procedure expandPEPlus(Field)
**************************************************************************
*	Procedure that can expand the Z+ (see Eq. (3.19)) efficiently
* for the different `Field' types.
* The output is a local expression `Field'PE which is
*	the expanded PE+ up to mass dimension `massDim' for that field type.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Some comments about efficiency:
*	- First expand argument of Plethystic exponential for the different
*	fields in a Local expression `Field'ArgumentPE up to mass `massDim'.
*	Note that when 'EOM' is 0, we get the argument without EOM subtracted.
*	- Sort the expression with mass outside the brackets:
*	Use Brackets+ for a speed up: form saves the bracket information
*	together with an index s.t. when it needs to search for a certain
*	bracket, it knows where to look (instead of going through the whole
*	expression).
*	- Hide the expression together with bracket information, s.t. it is
*	not an active expression anymore, but can be used on the RHS of id.
*	- Expand the exponential up to order 'massDim' in Local expression
*	`PE'. Here f is a placeholder for the Argument.
*	- Do a loop to replace f by the argument, without getting terms of
*	higher mass dimensions than `massDim'.
*	- Replace f by the argument once. Without once, the expression blows
*	up really fast as form has to compute many terms to a potential high
*	power.
*	Furthermore, the argument doesn't need to be inserted up to `massDim'
*	so the sum goes only up to a the order needed. For the moment a
*	placeholder field(i) is inserted because some terms will
*	drop out before the argument is inserted and expanded.
*	- Then count powers of f and mass, when this is higher than `massDim'
*	it won't contribute to the basis at mass dimension 'massDim', so we
*	discard that term.
*	- Check if there are still f's, when there are: need to loop once more.
*	- Now Form replaces the placeholder field by the argument and let Form
*	sort everything before we loop once more.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
	#switch `Field'
	#case Scalar
		Local ScalarArgumentPE = sum_(i,1,'massDim',mass^(2*i)*Scalar(i)*(1-'EOM'*'p'^(2*i)*mass^(2*2*i))*Momentum(i)/i);
	#break
	#case FieldStrength
		Local FieldStrengthArgumentPE = sum_(i,1,'massDim',mass^(2*2*i)*FieldStrength(i)*(charLorentzSpin1(i)-'EOM'*2*'p'^i*mass^(2*i)*charLorentzDerivative(i)+'EOM'*2*'p'^(2*i)*mass^(2*2*i))*Momentum(i)/i);
	#break
	#case Fermion
		Local FermionArgumentPE = sum_(i,1,'massDim','numFermGen'*mass^(3*i)*(-1)^(i+1)*(charFermion(i) - 'EOM'*'p'^i*mass^(2*i)*charFermionEOM(i))*Momentum(i)/i);
	#break
	#case Ibp
		Local IbpArgumentPE = sum_(i,1,'massDim', -'p'^i*mass^(2*i)*charLorentzDerivative(i)/i);
	#break
	#endswitch
	Brackets+ mass;
	.sort

	Hide;
	Local `Field'PE = sum_(i,0,'massDim',f^i/fac_(i));
	#do k=1,1
		id, once f*mass^n? = sum_(i,1,{2*'massDim'}-n, mass^(i)*field(i))*mass^n;
		if ( count(f,1,mass,1) > {2*'massDim'} ) Discard;
		if( match(f) ) redefine k "0";
		id field(n?) = `Field'ArgumentPE[mass^n];
		.sort
	#enddo

	Unhide;
	Drop `Field'ArgumentPE;
#endprocedure


#procedure expandPEMinus(Field)
**************************************************************************
*	Procedure that can expand the Z- (see Eq. (3.20)) efficiently
* for the different `Field' types.
**************************************************************************
	#switch `Field'
	#case Scalar
		Local ScalarArgumentPE = sum_(i,1,'massDim',mass^(2*2*i)*Scalar(2*i)*(1-'EOM'*'p'^(2*2*i)*mass^(2*2*2*i))*Momentum(2*i)/(2*i));
	#break
	#case FieldStrength
		Local FieldStrengthArgumentPE = sum_(i,1,'massDim',mass^(2*2*2*i)*FieldStrength(2*i)*(charLorentzSpin1(2*i)-'EOM'*2*'p'^(2*i)*mass^(2*2*i)*charLorentzDerivative(2*i)+'EOM'*2*'p'^(2*2*i)*mass^(2*2*2*i))*Momentum(2*i)/(2*i));
	#break
	#case Fermion
		Local FermionArgumentPE = sum_(i,1,'massDim',- 'numFermGen'*mass^(2*3*i)*(charFermion(2*i) - 'EOM'*'p'^(2*i)*mass^(2*2*i)*charFermionEOM(2*i))*Momentum(2*i)/(2*i));
	#break
	#case Ibp
		Local IbpArgumentPE = sum_(i,1,'massDim', -('p'^i*mass^(2*i)*charLorentzLH(2*i) + 'p'^(2*i)*mass^(2*2*i))/i);
	#break
	#endswitch
	Brackets+ mass;
	.sort

	Hide;
	Local `Field'PE = sum_(i,0,'massDim',f^i/fac_(i));
	#do k=1,1
		id, once f*mass^n? = sum_(i,1,{2*'massDim'}-n, mass^(i)*field(i))*mass^n;
		if ( count(f,1,mass,1) > {2*'massDim'} ) Discard;
		if( match(f) ) redefine k "0";
		id field(n?) = `Field'ArgumentPE[mass^n];
		.sort
	#enddo

	Unhide;
	Drop `Field'ArgumentPE;
#endprocedure


#procedure HilbertSeriesPlus(p)
**************************************************************************
*	This procedure computes the plus brunch of Hilbert series
* (see Eq. (3.15)) at specified mass dimension 'massDim'.
* The actions of the procedure are:
*	- Expansion of the generating function at mass dimension 'massDim'
*	- Computing the integral over the generating function. This is
*		equivalent to taking residues.
*	- All Eq./Tab. numbers in the comments refer to the paper.
*	Input:
*	- `p': the symbol declared by the user to represent the derivative
*	in the Hilbert series. It can also be equal to 1 or 0 for just
*	counting all operators or to generate operators without
*	derivatives respectively.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Test if EOM and IBP are well defined (either 1 or 0), otherwise
*	terminate. Furthermore, check if the number of fermion generations
*	is defined, otherwise set it equal to the default value 1.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#ifndef 'numFermGen'
	#define numFermGen "1"
#endif
#if ( ('EOM'!=1) && ('EOM'!=0) )
	#write "Variable EOM cannot be equal to 'EOM', needs to be either 1 or 0"
	#terminate
#endif
#if ( ('IBP'!=1) && ('IBP'!=0) )
	#write "Variable IBP cannot be equal to 'IBP', needs to be either 1 or 0"
	#terminate
#endif


**************************************************************************
*	Declaration of a variable for the counting scheme in mass dimension
*	The variable has a cut of s.t. all terms above `massDim' are
*	discarded. Note that we rescale the mass dimensions of all
*	operators with a factor of 2 to make all mass dimensions integer.
**************************************************************************
Symbol mass(:{2*'massDim'});

**************************************************************************
*	Momentum Generating Function P (see Eq. (3.25))
*	- Because this itself is a plethystic exponential,
* see comments below how this can be expanded efficiently.
*	- Furthermore, because it is used in the character for the
*	conformal representation, we need to keep track of the power
*	of the variables in which this momentum generating function P
*	gets expanded.
**************************************************************************
Table Momentum(1:'massDim');

Local P = 0 +
#do l=1,'massDim'
	+ fill('l')*sum_(i,0,'massDim',f('l')^i/fac_(i))
#enddo
;
.sort

#do k=1,1
	id, once mass^i?*f(n?) = mass^i*sum_(m,1,'massDim','p'^(n*m)*mass^(2*n*m)*charLorentzDerivative(n*m)/m);
	if( count(f,1) ) redefine k "0";
	.sort
#enddo

Brackets+ fill;
.sort

Fillexpression Momentum = P(fill);
Drop P;
.sort

**************************************************************************
*	Expanding the Plethystic Exponentials (PE/PEF)
* for the different field types up to mass dimension `massDim':
*	- Scalar
*	- Field strength tensor
* 	- Fermion
*	- Substracting IBP relations
**************************************************************************

#do Field={Scalar,FieldStrength,Fermion}
	#if (`DEF`Field'')
		#call expandPEPlus(`Field')
	#else
		Local `Field'PE = 1;
	#endif

	Brackets+ mass;
	.sort
	Hide;
#enddo

#if (`IBP')
	#call expandPEPlus(Ibp)
#else
	Local IbpPE = 1;
#endif

Brackets+ mass;
.sort
Hide;


**************************************************************************
*	Constructing the HS at mass dimension `massDim' by multiplying the
*	above constructed Plethystic exponentials up to order `massDim'
*	- Use the dummy function f as an intermediate step s.t. tform can
*	distribute the work over the processors.
**************************************************************************

Local HilbertPlus = sum_(i,0,2*'massDim',mass^i*FieldStrengthPE[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,FermionPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local HilbertPlus = sum_(i,0,2*'massDim',mass^i*HilbertPlus[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,ScalarPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local HilbertPlus = sum_(i,0,2*'massDim',HilbertPlus[mass^i]*f(i));
.sort

id f(n?) = IbpPE[mass^(2*'massDim'-n)];
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Drop the Local expression for the PE's as we do not need
*	them anymore.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Unhide;
Drop IbpPE;
Drop ScalarPE;
Drop FieldStrengthPE;
Drop FermionPE;
.sort


**************************************************************************
*	Computing the integral over the generating function
*	This is equal to taking residues.
**************************************************************************

**************************************************************************
*	Lorentz symmetry
*
*	All Lorentz characters are inserted.
*	- Note: charcter for scalars is just equal to 1, so no need to
*	insert this seperately.
*	- Use as basic building blocks the (1/2,0) and (0,1/2) reps via
*	their tensor products as much as possible to obtain speed up.
*	- Insert the character once at a time with id, once s.t. Form can
*	sort the expression as much as possible in intermediate steps.
*	- First insert the left handed characters (with variable y1) and
*	than take the integral over y1. Some terms will be set to zero
*	before we have to insert the right handed characters (variable y2)
*	and integrate/take residues.
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for derivative
*	Use: (1/2,0) * (0,1/2) = (1/2,1/2)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzDerivative(n?) = charLorentzLH(n)*charLorentzRH(n);
	if ( count(charLorentzDerivative,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for left handed, right handed and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermion(n?) = 'DEFLHFermion'*charLorentzLH(n)*LHFermion(n) + 'DEFRHFermion'*charLorentzRH(n)*RHFermion(n) + 'DEFDiracFermion'*(charLorentzLH(n) + charLorentzRH(n))*DiracFermion(n);
	if ( count(charFermion,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters to subtract the EOM of the left handed, right handed
*	and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermionEOM(n?) = 'DEFRHFermion'*charLorentzLH(n)*RHFermion(n)+'DEFLHFermion'*charLorentzRH(n)*LHFermion(n) + 'DEFDiracFermion'*(charLorentzRH(n) + charLorentzLH(n))*DiracFermion(n);
	if ( count(charFermionEOM,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	FieldStrength Lorentz characters
*	Use that we can express spin 1 in terms of spin 1/2
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzSpin1(n?) = charLorentzLH(2*n) + charLorentzRH(2*n) + 2;
	if ( count(charLorentzSpin1,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the explicit form of the (Left) characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzLH(n?) = y1^n+1/y1^n;
	if ( count(charLorentzLH,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residues of Lorentz group
*	See Tab. 5 for the Haar measure.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y1;
.sort

Local HilbertPlus = HilbertPlus[1] - HilbertPlus[y1^(-2)];
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the explicit form of the right handed characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzRH(n?) = y2^n+1/y2^n;
	if ( count(charLorentzRH,1) ) redefine i "0";
	.sort
#enddo

Brackets+ y2;
.sort

Local HilbertPlus = HilbertPlus[1] - HilbertPlus[y2^(-2)];
.sort




**************************************************************************
*	SU(2) symmetry
*
*	To insert the SU(2) representations properly, we have
*	- one loop over all field types `Field'
*	- Check if that there is a field of type `Field' added, to prevent
*	unnecessary looping.
*	- one loop to replace all field types by their SU(2) representation
*	which are stored in Form tables of the form `Field'SU2reps. Do one
*	replacement at a time to sort the expression as much as possible.
**************************************************************************

#do Field={Scalar,FieldStrength,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do i=1,1
		id, once `Field'(n?) = `Field'SU2reps(n);
		if ( match(`Field'(n?)) );
			redefine i "0";
		endif;
		.sort
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the characters of SU(2)
*	Only the fundamental (2) and the adjoint (3) character need
*	to be inserted as the trivial character is just equal to 1.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU2rep3(n?) = charSU2rep2(2*n) + 1;
	if ( count(charSU2rep3,1) ) redefine i "0";
	.sort
#enddo

#do i=1,1
	id, once charSU2rep2(n?) = y^n + 1/y^n;
	if ( count(charSU2rep2,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(2)
*	See Tab. 5 for the Haar measure.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y;
.sort

Local HilbertPlus = HilbertPlus[1] - HilbertPlus[y^(-2)];
.sort




**************************************************************************
*	U(1) symmetry
*
*	To insert the U(1) and SU(3) representations properly, we have
*	- one loop over all Field types
*	- one loop over all SU(2) representations 'k'=1,2,3
*	- loop to replace every function `Field'SU2'k' by the corresponding
*	SU(2) representation of all fields of type `Field'. These
*	representations are stored in the row 'k' of the Form table
*	`Field'U1reps.
**************************************************************************

#do Field={Scalar,FieldStrength,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do k=1,3
		#do i=1,1
			id, once `Field'SU2'k'(n?) = `Field'U1reps('k',n);
			if ( count(`Field'SU2'k',1) ) redefine i "0";
			.sort
		#enddo
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of U(1), note: can have more than one U(1) symmetry group
*	See Tab. 5 for the Haar measure.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do k=1,'numberOfU1groups'
	Brackets+ x'k';
	.sort

	Local HilbertPlus = HilbertPlus[1];
	.sort
#enddo



**************************************************************************
*	SU(3) symmetry
*
*	SU(3) representations are already inserted when the U(1)
*	integral was done. So can immediately replace the characters
*	of SU(3)
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of fundamental representation (3)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3(n?) = 1/z2^n + z2^n/z1^n + z1^n;
	if ( count(charSU3rep3,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of anti fundamental representation (3B)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3B(n?) = 1/z1^n + z1^n/z2^n + z2^n;
	if ( count(charSU3rep3B,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* Character of adjoint representation (8)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
       id, once charSU3rep8(n?) = z1^n*z2^n+ z2^(2*n)/z1^n + z1^(2*n)/z2^n + 2 + z1^n/z2^(2*n) + z2^n/z1^(2*n) + 1/(z1^n*z2^n);
       if ( count(charSU3rep8,1) ) redefine i "0";
       .sort
#enddo



*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(3)
*	See Tab. 5 for the Haar measure.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ z1;
.sort

Local HilbertPlus = HilbertPlus[1]/z2 - HilbertPlus[z1^1]*z2 - HilbertPlus[z1^(-2)]/z2^2 + HilbertPlus[1]*z2^2 + HilbertPlus[z1^(-3)]/z2 - HilbertPlus[z1^(-2)]*z2;
Brackets+ z2;
.sort

Local HilbertPlus = HilbertPlus[z2^(-1)];
.sort

#endprocedure


#procedure HilbertSeriesMinus(p)
**************************************************************************
*	This procedure computes the plus brunch of Hilbert series
* (see Eq. (3.16)) at specified mass dimension 'massDim'.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Test if EOM and IBP are well defined (either 1 or 0),
* and check if the number of fermion generations is defined.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#ifndef 'numFermGen'
	#define numFermGen "1"
#endif
#if ( ('EOM'!=1) && ('EOM'!=0) )
	#write "Variable EOM cannot be equal to 'EOM', needs to be either 1 or 0"
	#terminate
#endif
#if ( ('IBP'!=1) && ('IBP'!=0) )
	#write "Variable IBP cannot be equal to 'IBP', needs to be either 1 or 0"
	#terminate
#endif


**************************************************************************
*	Declaration of a variable for the counting scheme in mass dimension
**************************************************************************
Symbol mass(:{2*'massDim'});

**************************************************************************
*	Expanding the Plethystic Exponentials (PE/PEF)
**************************************************************************

#do Field={Scalar,FieldStrength,Fermion}
	#if (`DEF`Field'')
		#call expandPEMinus(`Field')
	#else
		Local `Field'PE = 1;
	#endif

	Brackets+ mass;
	.sort
	Hide;
#enddo

#if (`IBP')
	#call expandPEMinus(Ibp)
#else
	Local IbpPE = 1;
#endif

Brackets+ mass;
.sort
Hide;


**************************************************************************
*	Constructing the HS at mass dimension `massDim'
**************************************************************************

Local HilbertMinus = sum_(i,0,2*'massDim',mass^i*FieldStrengthPE[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,FermionPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local HilbertMinus = sum_(i,0,2*'massDim',mass^i*HilbertMinus[mass^i]*f(i));
.sort

id f(n?) = sum_(i,0,2*'massDim'-n,ScalarPE[mass^i]*mass^i);
Brackets+ mass;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local HilbertMinus = sum_(i,0,2*'massDim',HilbertMinus[mass^i]*f(i));
.sort

id f(n?) = IbpPE[mass^(2*'massDim'-n)];
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Drop the Local expression for the PE's.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Unhide;
Drop IbpPE;
Drop ScalarPE;
Drop FieldStrengthPE;
Drop FermionPE;
.sort


**************************************************************************
*	Computing the integral over the generating function
**************************************************************************

**************************************************************************
*	Lorentz symmetry
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for derivative
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzDerivative(n?) = charLorentzLH(n)^2;
	if ( count(charLorentzDerivative,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters for left handed, right handed and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermion(n?) = 'DEFLHFermion'*charLorentzLH(n)*LHFermion(n) + 'DEFRHFermion'*charLorentzLH(n)*RHFermion(n) + 'DEFDiracFermion'*(charLorentzLH(n) + charLorentzLH(n))*DiracFermion(n);
	if ( count(charFermion,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Characters to subtract the EOM of the left handed, right handed
*	and Dirac fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charFermionEOM(n?) = 'DEFRHFermion'*charLorentzLH(n)*RHFermion(n)+'DEFLHFermion'*charLorentzLH(n)*LHFermion(n) + 'DEFDiracFermion'*(charLorentzLH(n) + charLorentzLH(n))*DiracFermion(n);
	if ( count(charFermionEOM,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	FieldStrength Lorentz characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzSpin1(n?) = charLorentzLH(2*n) + charLorentzLH(2*n) + 2;
	if ( count(charLorentzSpin1,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the explicit form of the (Left) characters
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charLorentzLH(n?) = y1^n + 1/y1^n;
	if ( count(charLorentzLH,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residues of Lorentz group
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y1;
.sort

Local HilbertMinus = HilbertMinus[1] - HilbertMinus[y1^(-4)];
.sort




**************************************************************************
*	SU(2) symmetry
**************************************************************************

#do Field={Scalar,FieldStrength,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do i=1,1
		id, once `Field'(n?) = `Field'SU2reps(n);
		if ( match(`Field'(n?)) );
			redefine i "0";
		endif;
		.sort
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Filling in the characters of SU(2)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU2rep3(n?) = charSU2rep2(2*n) + 1;
	if ( count(charSU2rep3,1) ) redefine i "0";
	.sort
#enddo

#do i=1,1
	id, once charSU2rep2(n?) = y^n + 1/y^n;
	if ( count(charSU2rep2,1) ) redefine i "0";
	.sort
#enddo


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(2)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ y;
.sort

Local HilbertMinus = HilbertMinus[1] + HilbertMinus[y^(-2)];
.sort




**************************************************************************
*	U(1) symmetry
**************************************************************************

#do Field={Scalar,FieldStrength,DiracFermion,LHFermion,RHFermion}
	#if ( `DEF`Field'' )
	#do k=1,3
		#do i=1,1
			id, once `Field'SU2'k'(n?) = `Field'U1reps('k',n);
			if ( count(`Field'SU2'k',1) ) redefine i "0";
			.sort
		#enddo
	#enddo
	#endif
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of U(1), note: can have more than one U(1) symmetry group
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do k=1,'numberOfU1groups'
	id x'k'^n? = 1;
	.sort
#enddo



**************************************************************************
*	SU(3) symmetry
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of fundamental representation (3)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3(n?) = 1 + 1/z1^n + z1^n;
	if ( count(charSU3rep3,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Character of anti fundamental representation (3B)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep3B(n?) = 1/z1^n + z1^n + 1;
	if ( count(charSU3rep3B,1) ) redefine i "0";
	.sort
#enddo

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* Character of adjoint representation (8)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do i=1,1
	id, once charSU3rep8(n?) = 2*z1^n + 2/z1^n + z1^(2*n) + 2 + 1/z1^(2*n);
	if ( count(charSU3rep8,1) ) redefine i "0";
	.sort
#enddo



*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Residue of SU(3)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Brackets+ z1;
.sort

Local HilbertMinus = HilbertMinus[1] - HilbertMinus[z1^(-4)];
.sort

#endprocedure


#procedure HilbertSeriesCP(p)
**************************************************************************
* This procedure computes the CP-even/odd Hilbert series in terms of
* the plus and minus branches of HS (see Eq. (3.13) and (3.14)).
**************************************************************************

#ifndef 'CP'
	#define CP "0"
#endif
#if ( ('CP'!=1) && ('CP'!=0) && ('CP'!=-1) )
	#write "Variable CP cannot be equal to 'CP', needs to be either 1 or 0 or -1"
	#terminate
#endif

#call HilbertSeriesPlus(p)
#call HilbertSeriesMinus(p)

#if ( ('CP'=1) || ('CP'=-1) )
	Local HilbertCP = (HilbertPlus + 'CP'*HilbertMinus) / 2;
	.sort
#else
	Local HilbertCP = HilbertPlus;
	.sort
#endif

#endprocedure


==> anc/header_files/addField.h <==
**************************************************************************
*	Header file with all add`Field' procedures
*
*	The procedures in this file can be used by the program user
*	to add fields to the Hilbert series. These fields can be in
*	different representations of SU(3),SU(2) and multiple U(1)s.
*	The representations are stored in two tables for every field type.
*	One table for all SU(2) representations and one table to store
*	the SU(3) and all U(1) representations. These tables are used
*	in the HilbertSeries procedure to extract the representations and
*	to expand these in their actual algebraic form.
**************************************************************************

**************************************************************************
*	Procedure that can fill the tables to store the representations
*	of all fields that are added by the user.
*	Input of the procedure:
*	- `type': the field type, used to fill the correct table
*	- `field': the symbol given to the field by the user.
*	- `su3': the SU(3) representation
*	- `su2': the SU(2) representation
*	- `?charge': all U(1) representations. There can be multiple of them
**************************************************************************
#procedure addField(type, field, su3, su2, ?charge)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Test if the representations are defined properly in the Form main
*	program. If not: terminate.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#if ( (`su3'!=1) && (`su3'!=3) && (`su3'!=3B) && (`su3'!=8) )
	#write "SU(3) representation cannot be equal to 'su3', needs to be either 1,3,3B or 8"
	#terminate
#endif
#if ( (`su2'!=1) && (`su2'!=2) && (`su2'!=3) )
	#write "SU(2) representation cannot be equal to 'su2', needs to be either 1,2 or 3"
	#terminate
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Fill table with all SU2 representations
*	- Note: can set directly the trivial character equal to 1.
*	- If more than one field with the same rep under SU(2) is
*	added, need to drop coefficient in order to prevent overcounting!
*	- To easily fill the table, first put everything in a Local
*	expression and fill the table with the Fillexpression command.
*	- Drop Local expressions in the end as we do not need them
*	anymore.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local SU2rep = sum_(n,1,`massDim',fill(n)*`type'SU2reps(n)) + sum_(n,1,`massDim',fill(n)*charSU2rep`su2'(n)*`type'SU2`su2'(n));
id charSU2rep1(n?) = 1;
.sort

DropCoefficient;
Brackets+ fill;
.sort

Fillexpression 'type'SU2reps = SU2rep(fill);
Drop SU2rep;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	There can be multiple U(1) representations. So we keep
*	track of the number of U(1)'s added in the dollar variable
*	`$numberOfCharges'.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#$numberOfCharges = nargs_('?charge');
#if ( '$numberOfCharges' > 'numberOfU1groups' )
	#redefine numberOfU1groups "{'$numberOfCharges'}"
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Fill table with all U(1) and SU(3) representations.
*	- Row `k' of Table `type'U1reps represents SU(2) representation
*	`k' (1,2 or 3)
*	- Put the U(1) charges first in the argument of the Charge function
*	- Set the trivial rep of SU(3) equal to 1.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Local Field = sum_(n,1,`massDim',fill(`su2',n)*`type'U1reps(`su2',n)) + sum_(n,1,`massDim',fill(`su2',n)*`field'^n*Charge(`?charge')^n*charSU3rep`su3'(n));
id charSU3rep1(n?) = 1;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	- Insert the characters of all the U(1) representations. Here
*	the first charge gets symbol x1, the second symbol x2 and so on.
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#do k=1,`numberOfU1groups'
	id Charge(n?,?n) = x'k'^n*Charge(?n);
#enddo
id Charge = 1;
Brackets+ fill;
.sort

Fillexpression `type'U1reps = Field(fill);
Drop Field;
.sort

#endprocedure


**************************************************************************
*	Procedure that can allocate the tables used to store the
*	representations off the fields of type `field'.
*	Furthermore, it checks if `massDim' is in the correct range.
*	Input:
*	- `field': the type of the field, s.t. the procedure can allocate
*	the correct table for that type.
**************************************************************************
#procedure allocTab(type)

#if ( 'massDim' < 1 )
	#write "Mass dimension cannot be equal to 'massDim'"
	#terminate
#endif

Table,zerofill 'type'SU2reps(1:'massDim');
Table,zerofill 'type'U1reps(1:3,1:'massDim');

#endprocedure


**************************************************************************
*	All procedure that can be used to add the fields of different spins
*	- Scalar
*	- Field strength
*	- Dirac, left/right handed fermions
*
*	All these procedures check first if a field of the same kind have
*	been added yet. If not, than a Table is allocated with a call
*	of allocTab procedure. These tables are used to store all
*	representations. Then the addField procedure is called to fill
*	these tables.
*	Input of the procedure:
*	- `field': the symbol given to the field by the user.
*	- `su3': the SU(3) representation
*	- `su2': the SU(2) representation
*	- `?charge': all U(1) representations. There can be multiple of them
**************************************************************************

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Scalar
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addScalar(field, su3, su2, ?charge)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Allocate the table if no Scalar field has been added yet
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#if( 'DEFScalar'==0 )
	#redefine DEFScalar "1"
	#call allocTab(Scalar)
#endif

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Call the procedure that can fill te tables with the representations
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#call addField(Scalar,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Field Strength
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addFieldStrength(field, su3, su2, ?charge)

#if( 'DEFFieldStrength'==0 )
	#redefine DEFFieldStrength "1"
	#call allocTab(FieldStrength)
#endif

#call addField(FieldStrength,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Dirac Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addDiracFermion(field, su3, su2, ?charge)

#if( 'DEFDiracFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFDiracFermion "1"
	#call allocTab(DiracFermion)
#endif

#call addField(DiracFermion,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Left Handed Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addLHFermion(field, su3, su2, ?charge)

#if( 'DEFLHFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFLHFermion "1"
	#call allocTab(LHFermion)
#endif

#call addField(LHFermion,'field','su3','su2','?charge')

#endprocedure


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Right Handed Fermion
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#procedure addRHFermion(field, su3, su2, ?charge)

#if( 'DEFRHFermion'==0 )
	#redefine DEFFermion "1"
	#redefine DEFRHFermion "1"
	#call allocTab(RHFermion)
#endif

#call addField(RHFermion,'field','su3','su2','?charge')

#endprocedure


==> anc/header_files/declare.h <==
**************************************************************************
*	Header file with all declerations
*	We need to declare variables, symbols and CFunctions as placeholders
*	during the expansion in the HilbertSeries procedure, s.t. the
*	expansion doesn't blow up. We need these placeholders for the
*	different:
*	- Characters
*	- Fields
*	Below we also comment on their nomenclature as well as in which
*	file they are used.
**************************************************************************

**************************************************************************
*	General declarations
*	- Dummy symbols for use in sums and id statements
*	- Dummy functions for id statements
**************************************************************************
Symbol n,m,i;
CFunctions field,f,fill;

**************************************************************************
*	Characters:
*	- CFunctions are declared as follows:
*		char'Group'rep'Representation'
*	with 'Group' one of Lorentz, SU(3), SU(2) or U(1) symmetry groups
*	and 'Representation' the representation under that group (see
*	also Table 4).
*	- Symbols: variables for the characters (same as in Table 4).
*	- Usage: in addField.h where the CFunctions are taken during the
*	storage of the different fields the user adds to the Hilbert Series.
*	And in HilbertSeries.h where these CFunctions/characters are
*	expanded in their actual form in the character variables defined
*	here as symbols.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Lorentz
*	Representations:
*	- LH (1/2,0)
*	- RH (0,1/2)
*	- Derivative (1/2,1/2)
*	- Spin1 (1,0)+(0,1)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols y1,y2;
CFunction charLorentzLH,charLorentzRH,charLorentzDerivative;
CFunction charLorentzSpin1;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	SU(3)
*	Representations:
*	- 1 (trivial)
*	- 3 (fundamental)
*	- 3B (3 bar/anti fundamental)
*	- 8 (adjoint)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols z1,z2;
CFunction charSU3rep1,charSU3rep3,charSU3rep3B,charSU3rep8;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	SU(2)
*	Representations:
*	- 1 (trivial)
*	- 2 (fundamental)
*	- 3 (adjoint)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols y;
CFunction charSU2rep1,charSU2rep2,charSU2rep3;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	U(1) symmetry group(s)
*	Need autodeclare for variable for x as we can have multiple
* 	U(1) symmetry groups
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define numberOfU1groups "0"
Autodeclare symbol x;
CFunction Charge;


**************************************************************************
*	Fields:
*	- CFunctions are of the following form:
*		`Field' and `Field'`Group'`Representations'
*	with `Field' the different spin types and `Group' and
*	`Representation' as above.
*	- Variables: set to 1 when a field of that type has been added
*		by the user. The HilbertSeries procedure uses these to
*		check if it needs to expand the PE's for that field type and
*		if it needs to insert representations for that field type.
*	- Usage: CFunctions are expanded in HilberSeries.prc
*	in all fields of that type added by the user. They are expanded
*	just before the residues of the corresponding `Group' are taken.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Scalars
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFScalar "0"
CFunction Scalar,ScalarSU21,ScalarSU22,ScalarSU23;

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Dirac, left and right handed fermions
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFFermion "0"
CFunctions charFermion,charFermionEOM;

#define DEFDiracFermion "0"
CFunctions DiracFermion, DiracFermionSU21, DiracFermionSU22, DiracFermionSU23;

#define DEFLHFermion "0"
CFunction LHFermion, LHFermionSU21, LHFermionSU22, LHFermionSU23;

#define DEFRHFermion "0"
CFunction RHFermion, RHFermionSU21, RHFermionSU22, RHFermionSU23;


*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Field strengths
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define DEFFieldStrength "0"
CFunction FieldStrength;
CFunction FieldStrengthSU21, FieldStrengthSU22, FieldStrengthSU23;
.global


==> anc/main_CP-odd.frm <==
**************************************************************************
*	Welcome to ECO, Form code accompanying the paper:
*	"A Hilbert Series For CP-violating Operators in the SMEFT",
*	Authors: Dan Kondo, Hitoshi Murayama, Risshin Okabe
*
* This code is based on the code provided in the paper:
* "Efficient Hilbert Series for Effective Theories"
* Authors: Coenraad B. Marinissen, Rudi Rahn, and Wouter J. Waalewijn
**************************************************************************
#-
Off statistics;
#include- header_files/declare.h
#include- header_files/HilbertSeries.h
#include- header_files/addField.h

**************************************************************************
*	- This code counts CP-even or odd operators defined by the Def 1.
*	- All Eq./Tab. numbers in the comments refer to the paper.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Specify mass dimension
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define massDim "6"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Turning on (1) or off (0) IBP and EOM relations
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define EOM "1"
#define IBP "1"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Number of Fermion Operators (equal to 1 by default)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define numFermGen "3"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	1(-1) for CP-even(odd) operators, 0 for total operators
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define CP "-1"

**************************************************************************
*	Adding the fields
*	- Declare symbols for particles/fields
* 	- Protected symbols: x,y,y1,y2,z1,z2,mass,... (see declare.h file)
*	- Call procedures to add the different spins. The procedures
*		are defined in the header file addField.h.
* - Note: these symbols correspond to the checked fields in our paper
*   by identifying the fields in the CP conjugate.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding scalars
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols h;
#call addScalar(h,1,2,3)
#call addScalar(h,1,2,-3)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding Fermions + additional U(1) for e.g. operators conserving
*	Baryon number
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols q,u,d,l,e;

#call addLHFermion(q,3,2,1)
#call addRHFermion(q,3B,2,-1)

#call addRHFermion(u,3,1,4)
#call addLHFermion(u,3B,1,-4)

#call addRHFermion(d,3,1,-2)
#call addLHFermion(d,3B,1,2)

#call addLHFermion(l,1,2,-3)
#call addRHFermion(l,1,2,3)

#call addRHFermion(e,1,1,-6)
#call addLHFermion(e,1,1,6)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding field strengths
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols B,W,G;
#call addFieldStrength(B,1,1,0)
#call addFieldStrength(W,1,3,0)
#call addFieldStrength(G,8,1,0)

**************************************************************************
*	Computing the Hilbert series with CP at mass dimension `massDim'
*	- Declare symbol for derivative
*	- Call HilbertSeriesCP with symbol for derivative as input.
*	- Output: Local expression 'HilbertCP' which is a polynomial in the
*		above declared symbols representing the operators basis.
*	- Note: for basis without derivatives: #call HilbertseriesCP(0)
**************************************************************************
Symbol p;
#call HilbertSeriesCP(p)
Print +s;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Counting number of operators
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#call counting

.end


==> anc/main_CP-violating.frm <==
**************************************************************************
*	Welcome to ECO, Form code accompanying the paper:
*	"A Hilbert Series For CP-violating Operators in the SMEFT",
*	Authors: Dan Kondo, Hitoshi Murayama, Risshin Okabe
*
* This code is based on the code provided in the paper:
* "Efficient Hilbert Series for Effective Theories"
* Authors: Coenraad B. Marinissen, Rudi Rahn, and Wouter J. Waalewijn
**************************************************************************
#-
Off statistics;
#include- header_files/declare.h
#include- header_files/HilbertSeries.h
#include- header_files/addField.h

**************************************************************************
*	- This code counts CP-violating operators defined by Def 2.
*	- All Eq./Tab. numbers in the comments refer to the paper.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Specify mass dimension
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define massDim "6"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Turning on (1) or off (0) IBP and EOM relations
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define EOM "1"
#define IBP "1"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Number of Fermion Operators
* (this parameter have to be set to 1 in this code)
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define numFermGen "1"

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	-1 for CP-violating operators, 0 for total operators
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#define CP "-1"

**************************************************************************
*	Adding the fields
*	- Declare symbols for particles/fields
* 	- Protected symbols: x,y,y1,y2,z1,z2,mass,... (see declare.h file)
*	- Call procedures to add the different spins. The procedures
*		are defined in the header file addField.h.
* - Note: these symbols correspond to the checked fields in our paper
*   by identifying the fields in the CP conjugate.
**************************************************************************
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding scalars
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols H;
#call addScalar(H,1,2,3)
#call addScalar(H,1,2,-3)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding Fermions + additional U(1) for e.g. operators conserving
*	B + L1 + L2 + L3
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols q1,u1,d1,l1,e1,q2,u2,d2,l2,e2,q3,u3,d3,l3,e3;

#call addLHFermion(q1,3,2,1,1,0,0,0)
#call addRHFermion(q1,3B,2,-1,-1,0,0,0)
#call addLHFermion(q2,3,2,1,1,0,0,0)
#call addRHFermion(q2,3B,2,-1,-1,0,0,0)
#call addLHFermion(q3,3,2,1,1,0,0,0)
#call addRHFermion(q3,3B,2,-1,-1,0,0,0)

#call addRHFermion(u1,3,1,4,1,0,0,0)
#call addLHFermion(u1,3B,1,-4,-1,0,0,0)
#call addRHFermion(u2,3,1,4,1,0,0,0)
#call addLHFermion(u2,3B,1,-4,-1,0,0,0)
#call addRHFermion(u3,3,1,4,1,0,0,0)
#call addLHFermion(u3,3B,1,-4,-1,0,0,0)

#call addRHFermion(d1,3,1,-2,1,0,0,0)
#call addLHFermion(d1,3B,1,2,-1,0,0,0)
#call addRHFermion(d2,3,1,-2,1,0,0,0)
#call addLHFermion(d2,3B,1,2,-1,0,0,0)
#call addRHFermion(d3,3,1,-2,1,0,0,0)
#call addLHFermion(d3,3B,1,2,-1,0,0,0)

#call addLHFermion(l1,1,2,-3,0,1,0,0)
#call addRHFermion(l1,1,2,3,0,-1,0,0)
#call addLHFermion(l2,1,2,-3,0,0,1,0)
#call addRHFermion(l2,1,2,3,0,0,-1,0)
#call addLHFermion(l3,1,2,-3,0,0,0,1)
#call addRHFermion(l3,1,2,3,0,0,0,-1)

#call addRHFermion(e1,1,1,-6,0,1,0,0)
#call addLHFermion(e1,1,1,6,0,-1,0,0)
#call addRHFermion(e2,1,1,-6,0,0,1,0)
#call addLHFermion(e2,1,1,6,0,0,-1,0)
#call addRHFermion(e3,1,1,-6,0,0,0,1)
#call addLHFermion(e3,1,1,6,0,0,0,-1)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Adding field strengths
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols B,W,G;
#call addFieldStrength(B,1,1,0)
#call addFieldStrength(W,1,3,0)
#call addFieldStrength(G,8,1,0)

**************************************************************************
*	Computing the Hilbert series with CP at mass dimension `massDim'
*	- Declare symbol for derivative
*	- Call HilbertSeriesCP with symbol for derivative as input.
*	- Output: Local expression 'HilbertCP' which is a polynomial in the
*		above declared symbols representing the operators basis.
*	- Note: for basis without derivatives: #call HilbertseriesCP(0)
**************************************************************************
Symbol p;
#call HilbertSeriesCP(p)

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
* Identifying three generations for readability
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
Symbols q,u,d,l,e;
#do j=1,3
  #do i=1,1
  	id, once q'j' = q;
    id, once u'j' = u;
    id, once d'j' = d;
    id, once l'j' = l;
    id, once e'j' = e;
  	if ( count(q'j',1,u'j',1,d'j',1,l'j',1,e'j',1) ) redefine i "0";
  	.sort
  #enddo
#enddo

Print +s;
.sort

*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
*	Counting number of operators
*~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
#call counting

.end

